Cataclysmic Variable Candidates Identified in eROSITA-DE DR1,XMM-Newton, Swift, and ROSAT Catalogs

Cataclysmic variables (CVs) are binary systems with a white dwarf accreting matter from a low-mass star, making them significant sources of X-ray emission in the Galaxy. We present a systematic search for X-ray emitting CV candidates by cross-matching four X-ray catalogs (eROSITA, XMM-Newton, Swift, and ROSAT) with Gaia sources located in the bridge region between the main sequence and white dwarf cooling sequence in the Hertzsprung-Russell diagram. From 444 candidates (267 confirmed CVs and 177 new candidates), we detect orbital modulation in 56 sources using ZTF/TESS light curves. The eROSITA catalog contributes 51% of candidates, outperforming other surveys due to its wider sky coverage and higher sensitivity (~10^{-14} erg cm^{-2} s^{-1}). Our method demonstrates the efficiency of combining X-ray data with time-domain analysis for CV identification, with future eROSITA observations expected to expand the population of X-ray emitting CVs.

==> complish.sh <==
#!/bin/bash

# 找当前文件夹里的第一个 .tex 文件
TEXFILE=$(ls *.tex | head -n 1)
BASENAME=${TEXFILE%.tex}
PDFNAME="${BASENAME}.pdf"

echo "编译文件: $TEXFILE"

# 正式编译
pdflatex "$TEXFILE"
bibtex "$BASENAME"
pdflatex "$TEXFILE"
pdflatex "$TEXFILE"

# 检查编译是否成功
if [ -f "$PDFNAME" ]; then
    echo "编译成功，正在打开 PDF..."
    # 根据不同系统选择打开方式
    if command -v xdg-open > /dev/null; then
        xdg-open "$PDFNAME"   # Linux 系统
    elif command -v open > /dev/null; then
        open "$PDFNAME"       # Mac 系统
    else
        echo "找不到自动打开PDF的方法，请手动打开 $PDFNAME"
    fi
else
    echo "编译失败，未生成 $PDFNAME"
fi







